$H \rightarrow b\overline{b}j$ at Next-to-Next-to-Leading Order Accuracy

We present the calculation of the decay $H \rightarrow b\overline{b}j$ at next-to-next-to-leading order (NNLO) accuracy. We consider contributions in which the Higgs boson couples directly to bottom quarks, i.e. our predictions are accurate to order $\mathcal{O}(\alpha_s^3 y_b^2)$ . We calculate the various components needed to construct the NNLO contribution, including an independent calculation of the two-loop amplitudes. We compare our results for the two-loop amplitudes to an existing calculation finding agreement. We present multiple checks on our two-loop expression using the known infrared factorization properties as the emitted gluon becomes soft or collinear. We use our results to construct a Monte Carlo implementation of $H \rightarrow b\overline{b}j$ and present jet rates and differential distributions in the Higgs rest frame using the Durham jet algorithm.

==> anc/HbbgLoopAmplitudes.m <==
(******************************************************)
(*    One-loop and two-loop coefficients for H->bbg   *)
(* corresponds to the results presented in Appendix B *)
(******************************************************)

(* one loop *)

(* A1 *)

B111 = (3)/(4 Nc) + (NF)/(6) - (5 Nc)/(3) ;

B101 = (1)/(4 Nc) ( -2 H[0,y] H[1,z]+4 H[1,z] H[z,y]-2 H[0,z] H[1-z,y]  -3 H[1-z,y]-2 H[0,1-z,y]-2 H[1-z,0,y]+4 H[z,1-z,y]  +2 H[1,0,y]-3 H[1,z]+2 H[0,1,z]+3 ) + (NF)/(12) ( H[0,y] + H[0,z] )  + (Nc)/(12) ( -6 H[0,y] H[0,z]-10 H[0,y]-6 H[1,0,y]-10 H[0,z]  -6 H[1,0,z]-6 zeta2 -3 ) ;

(* A2 *)

B211 = B111 ;

B201 = B101 -(1)/(4 Nc)-(Nc)/(4) ;

(* two loops *)

(* A1 *)

B122 = (9)/(32 Nc^2) + (NF)/(4 Nc) -(31)/(16) +(NF^2)/(24) -(17 NF Nc)/(24) +(35 Nc^2)/(12) ;

B112 = -(3)/(16 Nc^2)  ( 2 H[0,y] H[1,z]+2 H[0,z] H[1-z,y]+3 H[1-z,y]  -4 H[1,z] H[z,y]+2 H[0,1-z,y]+2 H[1-z,0,y]-4 H[z,1-z,y]  -2 H[1,0,y]+3 H[1,z]-2 H[0,1,z]-8 zeta3+4 zeta2-3  )  + (NF)/(432 Nc)  ( -108 H[0,y] H[1,z]-108 H[0,z] H[1-z,y]-162 H[1-z,y]  +216 H[1,z] H[z,y]-108 H[0,1-z,y]-108 H[1-z,0,y]  +216 H[z,1-z,y]+27 H[0,y]+108 H[1,0,y]+27 H[0,z]-162 H[1,z]  +108 H[0,1,z]+54zeta2+22  ) + (1)/(432)  ( -162 H[0,y] H[0,z]  +756 H[0,y] H[1,z]+756 H[0,z] H[1-z,y]+1134 H[1-z,y]  -1512 H[1,z] H[z,y]+756 H[0,1-z,y]+756 H[1-z,0,y]  -1512 H[z,1-z,y]-270 H[0,y]-918 H[1,0,y]-270 H[0,z]  +1134 H[1,z]-756 H[0,1,z]-162 H[1,0,z]+108 zeta3-135 zeta2-97  )  + (NF^2)/(216)  ( 9 H[0,y]+9 H[0,z]-20  ) + (NF Nc)/(72)  ( -18 H[0,y] H[0,z]  -51 H[0,y]-18 H[1,0,y]-51 H[0,z]-18 H[1,0,z]-24 zeta2+83  )  + (Nc^2)/(216)  ( 378 H[0,y] H[0,z]+630 H[0,y]+378 H[1,0,y]+630 H[0,z]  +378 H[1,0,z]-432 zeta3+477zeta2-721  ) ;

B102 = (1)/(Nc^2) D10a2 + (NF)/(Nc) D10b2 + D10c2 + NF^2  D10d2 + NF Nc  D10e2 + Nc^2  D10f2 ;

(* A2 *)

B222 = B122 ;

B212 = B112 -(3)/(16 Nc^2) -(NF)/(8 Nc) +(11)/(16) -(NF Nc)/(8) +(7 Nc^2)/(8) ;

B202 = (1)/(Nc^2) D20a2 + (NF)/(Nc) D20b2 + D20c2 + NF^2  D20d2 + NF Nc  D20e2 + Nc^2  D20f2 ;

(* A1 *)

D10a2 = -(11)/(8) zeta4 +(1)/(32)  (  zeta2  ( 12 H[0,y] +36 H[1,z] -16 H[1,z] H[1-z,y]  +12 H[1-z,y] +16 H[0,1,y] -16 H[0,1-z,y] +16 H[1,1,y]  +16 H[1-z,1,y] -32 H[1-z,1-z,y] +28   ) -24 H[0,y] H[1,z]  -18 H[1,z]-12 H[0,z] H[1-z,y]+18 H[1,z] H[1-z,y]-18 H[1-z,y]  +40 H[1,z] H[z,y]+24 H[z,y] H[0,1,z]+24 H[0,1,z]  +24 H[0,z] H[0,1-z,y]+24 H[1,z] H[0,1-z,y]-8 H[0,1,z] H[0,1-z,y]  -24 H[0,1-z,y]-24 H[1,z] H[0,z,y]-12 H[0,z] H[1,0,y]  -12 H[1,z] H[1,0,y]+8 H[0,1,z] H[1,0,y]+24 H[1,0,y]  +12 H[0,y] H[1,0,z]-24 H[z,y] H[1,0,z] -16 H[0,1-z,y] H[1,0,z]  -16 H[0,z,y] H[1,0,z]+24 H[0,y] H[1,1,z]-48 H[z,y] H[1,1,z]  +16 H[0,0,y] H[1,1,z]-16 H[0,z,y] H[1,1,z]+18 H[1,1,z]  -8 H[0,1,z] H[1,1-z,y]+12 H[0,z] H[1-z,0,y]+24 H[1,z] H[1-z,0,y]  -8 H[0,1,z] H[1-z,0,y]-24 H[1-z,0,y]+24 H[0,z] H[1-z,1-z,y]  +16 H[0,0,z] H[1-z,1-z,y]+32 H[0,1,z] H[1-z,1-z,y]  +18 H[1-z,1-z,y]-24 H[1,z] H[1-z,z,y]-24 H[1,z] H[z,0,y]  -16 H[1,1,z] H[z,0,y]-24 H[0,z] H[z,1-z,y]-48 H[1,z] H[z,1-z,y]  +16 H[0,1,z] H[z,1-z,y]+40 H[z,1-z,y]+48 H[1,z] H[z,z,y]  -16 H[0,1,z] H[z,z,y]+16 H[1,0,z] H[z,z,y]+32 H[1,1,z] H[z,z,y]  -8 H[1,y] H[0,0,1,z]+16 H[1-z,y] H[0,0,1,z]+16 H[0,z] H[0,0,1-z,y]  +16 H[1,z] H[0,0,1-z,y]-16 H[1,z] H[0,0,z,y]-8 H[1,z] H[0,1,0,y]  +12 H[0,1,0,y]+8 H[1-z,y] H[0,1,0,z]-16 H[0,y] H[0,1,1,z]  +16 H[z,y] H[0,1,1,z]-24 H[0,1,1,z]+16 H[1,z] H[0,1-z,0,y]  +24 H[0,1-z,1-z,y]-8 H[1,z] H[0,1-z,z,y]  -16 H[0,z] H[0,z,1-z,y]-16 H[1,z] H[0,z,1-z,y]-24 H[0,z,1-z,y]  +16 H[1,z] H[0,z,z,y]-16 H[1,z] H[1,0,0,y]  -8 H[0,y] H[1,0,1,z]-8 H[1,y] H[1,0,1,z]+24 H[1-z,y] H[1,0,1,z]  +16 H[z,y] H[1,0,1,z]-12 H[1,0,1,z]-12 H[1,0,1-z,y]  +8 H[1,z] H[1,0,z,y]+8 H[1-z,y] H[1,1,0,z]+12 H[1,1,0,z]  -12 H[1,1-z,0,y]-8 H[1,z] H[1,1-z,z,y]+16 H[1,z] H[1-z,0,0,y]  -8 H[0,z] H[1-z,0,1-z,y]+24 H[1-z,0,1-z,y]  -8 H[1,z] H[1-z,1,0,y]-24 H[1-z,1,0,y]+24 H[1-z,1-z,0,y]  +32 H[1,z] H[1-z,1-z,z,y]-24 H[1-z,z,1-z,y]  -16 H[0,z] H[z,0,1-z,y]-16 H[1,z] H[z,0,1-z,y]-24 H[z,0,1-z,y]  +16 H[1,z] H[z,0,z,y]-16 H[1,z] H[z,1-z,0,y]-24 H[z,1-z,0,y]  -16 H[0,z] H[z,1-z,1-z,y]-48 H[z,1-z,1-z,y]  +32 H[1,z] H[z,1-z,z,y]+16 H[1,z] H[z,z,0,y]  +16 H[0,z] H[z,z,1-z,y]+32 H[1,z] H[z,z,1-z,y]+48 H[z,z,1-z,y]  -32 H[1,z] H[z,z,z,y]+16 H[0,0,1,1,z]+16 H[0,0,1-z,1-z,y]  -16 H[0,0,z,1-z,y]+16 H[0,1,0,1,z]-8 H[0,1,0,1-z,y]  +16 H[0,1,1,0,y]+16 H[0,1,1,0,z]-8 H[0,1,1-z,0,y]  +16 H[0,1-z,0,1-z,y]-8 H[0,1-z,1,0,y]+16 H[0,1-z,1-z,0,y]  -8 H[0,1-z,z,1-z,y]-16 H[0,z,1-z,1-z,y]+16 H[0,z,z,1-z,y]  +8 H[1,0,0,1,z]-16 H[1,0,0,1-z,y]+8 H[1,0,1,0,y]  -16 H[1,0,1-z,0,y]+8 H[1,0,z,1-z,y]+16 H[1,1,0,0,y]  +16 H[1,1,0,1,z]+16 H[1,1,1,0,y]+16 H[1,1,1,0,z]  -16 H[1,1-z,0,0,y]-8 H[1,1-z,1,0,y]-8 H[1,1-z,z,1-z,y]  +16 H[1-z,0,0,1-z,y]-8 H[1-z,0,1,0,y]+16 H[1-z,0,1-z,0,y]  -16 H[1-z,1,0,0,y]-8 H[1-z,1,0,1-z,y]+16 H[1-z,1,1,0,y]  -8 H[1-z,1,1-z,0,y]+16 H[1-z,1-z,0,0,y]  +32 H[1-z,1-z,z,1-z,y]-16 H[z,0,1,0,y]-16 H[z,0,1-z,1-z,y]  +16 H[z,0,z,1-z,y]-16 H[z,1-z,0,1-z,y]+16 H[z,1-z,1,0,y]  -16 H[z,1-z,1-z,0,y]+32 H[z,1-z,z,1-z,y]+16 H[z,z,0,1-z,y]  +16 H[z,z,1-z,0,y]+32 H[z,z,1-z,1-z,y]-32 H[z,z,z,1-z,y]  -32 zeta3 H[1,y] -16 zeta3 H[1,z] +16 zeta3 H[1-z,y] -84 zeta3+19  )  -(z^3)/(8 x (1-y)^2 (y+z))  ( zeta2 H[0,z]-3 zeta3  ) +(z^2)/(8 x (1-y) (y+z))  ( -zeta2 H[0,z]  +H[1,0,z]+3 zeta3+zeta2  ) +(z)/(8 (1-y) (y+z))  ( -z H[0,z] H[1-z,y]  -2 H[0,1,z] H[1-z,y]-2 H[0,z] H[0,1-z,y]+2 H[1,z] H[0,z,y]  -2 H[1,z] H[1-z,z,y]+2 H[0,z,1-z,y]-2 H[1-z,z,1-z,y]+H[0,1,z]  -2 H[0,0,1,z]-2 H[1,0,1,z]  ) +(z^2)/(8 (1-y)^2 (y+z))  ( -H[0,1,z] H[1-z,y]  -H[0,z] H[0,1-z,y]+H[1,z] H[0,z,y]-H[1,z] H[1-z,z,y]  +H[0,z,1-z,y]-H[1-z,z,1-z,y]-H[0,0,1,z]-H[1,0,1,z]  ) +(z)/(8 (1-z)^2 (y+z))  ( z zeta2 H[0,y]+3 z zeta2 H[1-z,y]-2 zeta2 H[1-z,y]  -z H[0,y] H[0,1,z]-z H[0,1,z] H[1-z,y]-z H[1,z] H[0,z,y]  -z H[1,z] H[1-z,z,y]+3 z H[0,1,0,y]-z H[0,z,1-z,y]  +3 z H[1-z,1,0,y]-z H[1-z,z,1-z,y]-2 H[1-z,1,0,y]  -2 H[0,1,0,y]+3 z zeta2 H[1,z]-2 zeta2 H[1,z]+z H[0,0,1,z]-z H[1,0,1,z]  -3 z zeta3  ) +(1)/(8 (1-z) (y+z))  ( -z^2 H[0,y] H[1,z]-z^2 H[0,1-z,y]  +z^2 H[1,0,y]-z^2 H[1-z,0,y]-2 z zeta2 H[0,y]-2 z zeta2 H[1-z,y]  +2 zeta2 H[1-z,y]+2 z H[0,y] H[0,1,z]+2 z H[0,1,z] H[1-z,y]  +2 z H[1,z] H[0,z,y]+z H[1,0,y] +2 z H[1,z] H[1-z,z,y]-2 z H[0,1,0,y]  +2 z H[0,z,1-z,y]-2 z H[1-z,1,0,y]+2 z H[1-z,z,1-z,y]  +2 H[1-z,1,0,y]+2 H[0,1,0,y]+z^2 H[0,1,z]-2 z zeta2 H[1,z]+2 zeta2 H[1,z]  -z H[0,1,z]-2 z H[0,0,1,z]+2 z H[1,0,1,z]+6 z zeta3+z zeta2  ) +(1)/(8 x (y+z))  ( -z^2 zeta2 H[0,y]-2 z^2 zeta2 H[1,y]+6 z^2 H[0,y] H[0,z]  -z^2 H[1,0,y] H[0,z]+6 z^2 H[1,0,y]-2 z^2 H[1,1,0,y]+2 z zeta2 H[0,y]  -6 z H[0,y] H[0,z]-6 z H[1,0,y]-zeta2 H[0,y]-z^2 zeta2 H[0,z]+6 z^2 H[1,0,z]  +2 z zeta2 H[0,z]-7 z H[1,0,z]+4 z^2 zeta3+6 z^2 zeta2-10 z zeta3-7 z zeta2+2 zeta3  )  +(1)/(8 (1-z)^2)  ( y zeta2 H[1,z]+y zeta2 H[1-z,y]-z zeta2 H[0,y]-2 z zeta2 H[1-z,y]  +zeta2 H[1-z,y]-y H[0,y] H[0,1,z]-y H[0,1,z] H[1-z,y]  -y H[1,z] H[0,z,y]-y H[1,z] H[1-z,z,y]+y H[0,0,1,z]  -y H[0,z,1-z,y]-y H[1,0,1,z]+y H[1-z,1,0,y]  -y H[1-z,z,1-z,y]+z H[0,y] H[0,1,z]+z H[0,1,z] H[1-z,y]  +z H[1,z] H[0,z,y]+z H[1,z] H[1-z,z,y]-2 z H[0,1,0,y]  +z H[0,z,1-z,y]-2 z H[1-z,1,0,y]+H[1-z,1,0,y]  +z H[1-z,z,1-z,y]+y zeta2 H[0,y]+y H[0,1,0,y]+H[0,1,0,y]  -2 z zeta2 H[1,z]+zeta2 H[1,z]-z H[0,0,1,z]+z H[1,0,1,z]-3 y zeta3+3 z zeta3  )  +(1)/(8 (1-z))  ( zeta2 H[1-z,y]-y H[0,y] H[1,z]+z H[0,y] H[1,z]  +y H[1,z] H[z,y]+y H[0,1,z]-2 H[0,y] H[0,1,z]-2 H[0,1,z] H[1-z,y]  -y H[0,1-z,y]+z H[0,1-z,y]-2 H[1,z] H[0,z,y]-z H[1,0,y]  -y H[1-z,0,y]+z H[1-z,0,y]-2 H[1,z] H[1-z,z,y]+y H[z,1-z,y]  -2 H[0,z,1-z,y]+H[1-z,1,0,y]-2 H[1-z,z,1-z,y]+2 zeta2 H[0,y]  +y H[1,0,y]-H[1,0,y]+H[0,1,0,y]+zeta2 H[1,z]-z H[0,1,z]+H[0,1,z]  +2 H[0,0,1,z]-2 H[1,0,1,z]-6 zeta3-zeta2  ) +(1)/(8 (y+z))  ( -4 z zeta2 H[0,y]  +4 z zeta2 H[1,y]+2 z zeta2 H[1-z,y]-2 zeta2 H[1-z,y]+6 z H[0,y] H[0,z]  +3 z H[0,y] H[1,z]-3 z H[0,z] H[1-z,y]+3 z H[0,1-z,y]  +2 z H[1,0,y] H[0,z]+3 z H[1,0,y]-2 z H[0,y] H[1,0,z]  +2 z H[1,0,z] H[1-z,y]+2 z H[0,z] H[1-z,0,y]+3 z H[1-z,0,y]  +2 z H[0,1,0,y]+4 z H[1,1,0,y]+2 z H[1-z,1,0,y]+H[0,y] H[1,0,z]  -2 H[1-z,1,0,y]+zeta2 H[0,y]-3 H[0,1,0,y]+2 z zeta2 H[0,z]-6 z zeta2 H[1,z]  -3 z H[0,1,z]+6 z H[1,0,z]-4 z H[0,1,0,z]-6 z H[1,1,0,z]+2 H[1,1,0,z]  +4 z zeta3+6 z zeta2-2 zeta3  ) +(z)/(8 (1-y))  ( H[1,z] H[z,y]+H[z,1-z,y]  )  +(1)/(8 x (y+z)^2)  ( -z^2 H[0,y] H[1,0,z]+z^2 H[0,1,0,y]+2 z H[0,y] H[1,0,z]  -2 z H[0,1,0,y]-H[0,y] H[1,0,z]+H[0,1,0,y]-z^2 zeta2 H[1,z]  +2 z^2 H[0,1,0,z]-z^2 H[1,1,0,z]+6 z zeta2 H[1,z]-2 zeta2 H[1,z]  +2 z H[0,1,0,z]+6 z H[1,1,0,z]-2 H[1,1,0,z]  )  +(1)/(8 (y+z)^2)  ( -2 z^2 zeta2 H[1-z,y]-z^2 H[0,y] H[1,0,z]  -2 z^2 H[1,0,z] H[1-z,y]-2 z^2 H[0,z] H[1-z,0,y]+z^2 H[0,1,0,y]  -2 z^2 H[1-z,1,0,y]-2 z H[0,y] H[1,0,z]-2 z H[1,0,z] H[1-z,y]  +4 z H[0,1,0,y]+2 z H[1-z,1,0,y]+H[0,y] H[1,0,z]-H[0,1,0,y]  +z^2 H[0,1,0,z]-4 z zeta2 H[1,z]+2 zeta2 H[1,z]-2 z H[0,1,0,z]-6 z H[1,1,0,z]  +2 H[1,1,0,z]  ) +(z^2)/(8 (1-z) (y+z)^2)  ( zeta2 H[1-z,y]+H[1-z,1,0,y]  +H[0,1,0,y]+zeta2 H[1,z]  ) +((2-z) z)/(8 (1-z) (y+z)^2)  ( -zeta2 H[1-z,y]  -H[1-z,1,0,y]-H[0,1,0,y]-zeta2 H[1,z]  )  +(z (z+2))/(8 (1-y) (y+z)^2)  ( zeta2 H[1-z,y]+H[1,0,z] H[1-z,y]  )  +(z^2 (1+z))/(8 (1-y)^2 (y+z)^2)  ( zeta2 H[1-z,y]+H[1,0,z] H[1-z,y]  )  -(z^3 (1+z))/(8 x (1-y)^2 (y+z)^2)  ( zeta2 H[1,z]+H[0,1,0,z]+H[1,1,0,z]  )  -(z^2)/(8 x (1-y) (y+z)^2)  ( zeta2 H[1,z]+H[0,1,0,z]+H[1,1,0,z]  ) ;

D10b2 = (z)/(12 (1-x))  ( H[0,y]-H[0,z]  ) + (1)/(1296)  ( 270 zeta2 H[1-z,y]  +279 H[0,y] H[1,z]+279 H[0,z] H[1-z,y]+324 H[1,z] H[1-z,y]  +204 H[1-z,y]-720 H[1,z] H[z,y]-324 H[0,0,y] H[1,z]  -324 H[0,0,z] H[1-z,y]+216 H[0,y] H[0,1,z]-216 H[0,1,z] H[1-z,y]  -108 H[0,1,z] H[z,y]-108 H[0,z] H[0,1-z,y]+216 H[1,z] H[0,1-z,y]  +279 H[0,1-z,y]+324 H[1,z] H[0,z,y]+54 H[1,0,y] H[0,z]  -54 H[0,y] H[1,0,z]+216 H[1,0,z] H[1-z,y]+324 H[1,0,z] H[z,y]  +216 H[0,y] H[1,1,z]-432 H[1,1,z] H[z,y]-108 H[0,z] H[1-z,0,y]  +216 H[1,z] H[1-z,0,y]+279 H[1-z,0,y]+216 H[0,z] H[1-z,1-z,y]  +324 H[1-z,1-z,y]-432 H[1,z] H[1-z,z,y] +324 H[1,z] H[z,0,y]  +324 H[0,z] H[z,1-z,y]-432 H[1,z] H[z,1-z,y]-720 H[z,1-z,y]  -432 H[1,z] H[z,z,y]-324 H[0,0,1-z,y]-324 H[0,1-z,0,y]  +216 H[0,1-z,1-z,y]+324 H[0,z,1-z,y]-324 H[1-z,0,0,y]  +216 H[1-z,0,1-z,y]+216 H[1-z,1-z,0,y]-432 H[1-z,z,1-z,y]  +324 H[z,0,1-z,y]+324 H[z,1-z,0,y]-432 H[z,1-z,1-z,y]  -432 H[z,z,1-z,y]-216 zeta2 H[1,y]+81 H[0,y]-360 H[1,0,y]  +54 H[0,1,0,y]+324 H[1,0,0,y]-216 H[1,1,0,y]+54 zeta2 H[1,z]  +189 H[0,z]+204 H[1,z]-441 H[0,1,z]-81 H[1,0,z]+324 H[1,1,z]  -108 H[0,0,1,z]+54 H[0,1,0,z]-216 H[0,1,1,z]-216 H[1,0,1,z]  +18 zeta3-54 zeta2-742  ) ;

D10c2 = -(5)/(32) zeta4 + (1)/(1296)  ( zeta2  ( 324 H[0,z] H[1,y] -756 H[1,y] +972 H[0,y] H[1,z]  +324 H[1,y] H[1,z] +1161 H[1,z] +648 H[0,z] H[1-z,y]  +1296 H[1,z] H[1-z,y] +1917 H[1-z,y] -1296 H[0,1,y]   -324 H[0,1,z] +972 H[0,1-z,y] -972 H[1,0,y] -324 H[1,0,z]  -1296 H[1,1,y] +324 H[1,1,z] +324 H[1,1-z,y]  +648 H[1-z,0,y] +1296 H[1-z,1-z,y] -2295  ) -810 H[0,y]  -486 H[0,y] H[0,z]-432 H[0,z]-1926 H[0,y] H[1,z]-951 H[1,z]  -1440 H[0,z] H[1-z,y]-1782 H[1,z] H[1-z,y]-951 H[1-z,y]  +5148 H[1,z] H[z,y]+2268 H[1,z] H[0,0,y]+2268 H[1-z,y] H[0,0,z]  -702 H[0,y] H[0,1,z]+1188 H[1-z,y] H[0,1,z]-864 H[z,y] H[0,1,z]  +648 H[0,0,y] H[0,1,z]+3546 H[0,1,z]+594 H[0,z] H[0,1-z,y]  -1188 H[1,z] H[0,1-z,y]+648 H[0,0,z] H[0,1-z,y]  -324 H[0,1,z] H[0,1-z,y]-1926 H[0,1-z,y]-1296 H[1,z] H[0,z,y]  -648 H[0,1,z] H[0,z,y]-540 H[0,z] H[1,0,y]+486 H[1,z] H[1,0,y]  -324 H[0,1,z] H[1,0,y]+2250 H[1,0,y]+1026 H[0,y] H[1,0,z]  +270 H[1-z,y] H[1,0,z]-1296 H[z,y] H[1,0,z]+648 H[0,0,y] H[1,0,z]  -1296 H[0,z,y] H[1,0,z]-324 H[1,0,y] H[1,0,z]+324 H[1,0,z]  -1188 H[0,y] H[1,1,z]+2376 H[z,y] H[1,1,z] +648 H[0,z,y] H[1,1,z]  -1782 H[1,1,z]-324 H[0,1,z] H[1,1-z,y]+324 H[1,0,z] H[1,1-z,y]  +1566 H[0,z] H[1-z,0,y]-1188 H[1,z] H[1-z,0,y]  +648 H[0,0,z] H[1-z,0,y]+972 H[0,1,z] H[1-z,0,y]  +972 H[1,0,z] H[1-z,0,y]-1926 H[1-z,0,y]  -1188 H[0,z] H[1-z,1-z,y]+1296 H[1,0,z] H[1-z,1-z,y]  -1782 H[1-z,1-z,y]+2376 H[1,z] H[1-z,z,y]  -1944 H[0,1,z] H[1-z,z,y]+648 H[1,0,z] H[1-z,z,y]  -1296 H[1,z] H[z,0,y]+648 H[0,1,z] H[z,0,y]+648 H[1,1,z] H[z,0,y]  -1296 H[0,z] H[z,1-z,y]+2376 H[1,z] H[z,1-z,y]  -648 H[0,1,z] H[z,1-z,y]+648 H[1,0,z] H[z,1-z,y]  +5148 H[z,1-z,y]+432 H[1,z] H[z,z,y]-3240 H[0,1,z] H[z,z,y]  +648 H[1,0,z] H[z,z,y]-1296 H[1,1,z] H[z,z,y]-648 H[0,y] H[0,0,1,z]  -324 H[1,y] H[0,0,1,z]-1296 H[1-z,y] H[0,0,1,z]  -2592 H[z,y] H[0,0,1,z]+108 H[0,0,1,z]+2268 H[0,0,1-z,y]  +648 H[1,z] H[0,0,z,y]-324 H[0,z] H[0,1,0,y]+324 H[1,z] H[0,1,0,y]  -2484 H[0,1,0,y]-324 H[0,y] H[0,1,0,z]+324 H[1,y] H[0,1,0,z]  +1296 H[1-z,y] H[0,1,0,z]+648 H[z,y] H[0,1,0,z] -1512 H[0,1,0,z]  -648 H[z,y] H[0,1,1,z]+1188 H[0,1,1,z]+2268 H[0,1-z,0,y]  -648 H[0,z] H[0,1-z,1-z,y]-1188 H[0,1-z,1-z,y]  +324 H[1,z] H[0,1-z,z,y]+1296 H[1,z] H[0,z,0,y]  -1296 H[0,z] H[0,z,1-z,y]+648 H[1,z] H[0,z,1-z,y]  -1296 H[0,z,1-z,y]+648 H[1,z] H[0,z,z,y]-648 H[0,z] H[1,0,0,y]  +648 H[1,z] H[1,0,0,y]-2268 H[1,0,0,y]+648 H[1-z,y] H[1,0,0,z]  +324 H[0,y] H[1,0,1,z]-324 H[1,y] H[1,0,1,z]  +972 H[1-z,y] H[1,0,1,z]-648 H[z,y] H[1,0,1,z]+1674 H[1,0,1,z]  -648 H[0,z] H[1,0,1-z,y]+486 H[1,0,1-z,y]+324 H[1,z] H[1,0,z,y]  -756 H[1,1,0,y]+648 H[0,y] H[1,1,0,z]+324 H[1,y] H[1,1,0,z]  +2268 H[1-z,y] H[1,1,0,z]+648 H[z,y] H[1,1,0,z]  -324 H[0,z] H[1,1-z,0,y]+486 H[1,1-z,0,y]  -324 H[1,z] H[1,1-z,z,y]+648 H[0,z] H[1-z,0,0,y]  +2268 H[1-z,0,0,y]+324 H[0,z] H[1-z,0,1-z,y]  -1188 H[1-z,0,1-z,y]+648 H[1,z] H[1-z,0,z,y]  +324 H[0,z] H[1-z,1,0,y]+972 H[1,z] H[1-z,1,0,y]  +1458 H[1-z,1,0,y]+648 H[0,z] H[1-z,1-z,0,y]  -1188 H[1-z,1-z,0,y]+648 H[1,z] H[1-z,z,0,y] +648 H[0,z] H[1-z,z,1-z,y]+2376 H[1-z,z,1-z,y]  -2592 H[1,z] H[1-z,z,z,y]+648 H[1,z] H[z,0,1-z,y]  -1296 H[z,0,1-z,y]+648 H[1,z] H[z,0,z,y]+648 H[1,z] H[z,1-z,0,y]  -1296 H[z,1-z,0,y]+648 H[0,z] H[z,1-z,1-z,y]  +2376 H[z,1-z,1-z,y]-1296 H[1,z] H[z,1-z,z,y]  +648 H[1,z] H[z,z,0,y]+648 H[0,z] H[z,z,1-z,y]  -1296 H[1,z] H[z,z,1-z,y]+432 H[z,z,1-z,y]  -3888 H[1,z] H[z,z,z,y]-648 H[0,0,1,0,y]+1296 H[0,0,1,0,z]  +648 H[0,0,z,1-z,y]+324 H[0,1,0,1-z,y]-1296 H[0,1,1,0,y]  +648 H[0,1,1,0,z]+324 H[0,1,1-z,0,y]+972 H[0,1-z,1,0,y]  +324 H[0,1-z,z,1-z,y]+1296 H[0,z,0,1-z,y]+1296 H[0,z,1-z,0,y]  +648 H[0,z,1-z,1-z,y]+648 H[0,z,z,1-z,y]-324 H[1,0,0,1,z]  +648 H[1,0,0,1-z,y]-1296 H[1,0,1,0,y]+648 H[1,0,1,0,z]  +648 H[1,0,1-z,0,y]+324 H[1,0,z,1-z,y]-1296 H[1,1,0,0,y]  +648 H[1,1,0,1,z]-1296 H[1,1,1,0,y]+972 H[1,1,1,0,z]  +648 H[1,1-z,0,0,y]-324 H[1,1-z,z,1-z,y]+648 H[1-z,0,1,0,y]  +648 H[1-z,0,z,1-z,y]+648 H[1-z,1,0,0,y]  +972 H[1-z,1,0,1-z,y]+972 H[1-z,1,1-z,0,y]  +1296 H[1-z,1-z,1,0,y]+648 H[1-z,z,0,1-z,y]  +648 H[1-z,z,1-z,0,y]-2592 H[1-z,z,z,1-z,y]  +648 H[z,0,1-z,1-z,y]+648 H[z,0,z,1-z,y]  +648 H[z,1-z,0,1-z,y]+648 H[z,1-z,1-z,0,y]  -1296 H[z,1-z,z,1-z,y]+648 H[z,z,0,1-z,y]+648 H[z,z,1-z,0,y]  -1296 H[z,z,1-z,1-z,y]-3888 H[z,z,z,1-z,y]-972 zeta3 H[1,y]  +648 zeta3 H[1,z] +1620 zeta3 H[1-z,y] +1845 zeta3+2464  ) +(3 zeta3  z^3)/(8 x (1-y)^2 (y+z))  + (z^2)/(8 x (1-y) (y+z))  (zeta2+H[1,0,z]+3zeta3  ) + (z)/(8 (1-y) (y+z))  ( 2 zeta2 H[1-z,y]  -z H[0,z] H[1-z,y]-2 H[0,1,z] H[1-z,y]-2 H[0,z] H[0,1-z,y]  +2 H[1,z] H[0,z,y]+2 H[1,0,z] H[1-z,y]-2 H[1,z] H[1-z,z,y]  +2 H[0,z,1-z,y]-2 H[1-z,z,1-z,y]-6 H[0,y]+2 zeta2 H[0,z]  +2 zeta2 H[1,z]+H[0,1,z]-2 H[0,0,1,z]+2 H[0,1,0,z]-2 H[1,0,1,z]  +2 H[1,1,0,z]  ) + (z^2)/(8 (1-y)^2 (y+z))  ( zeta2 H[1-z,y]-H[0,z] H[0,1-z,y]  -H[0,1,z] H[1-z,y]+H[1,z] H[0,z,y]+H[1,0,z] H[1-z,y]  -H[1,z] H[1-z,z,y]+H[0,z,1-z,y]-H[1-z,z,1-z,y]  +zeta2 H[0,z]+zeta2 H[1,z]-H[0,0,1,z]+H[0,1,0,z]-H[1,0,1,z]  +H[1,1,0,z]  ) + (z^2)/(8 (1-z)^2 (y+z))  ( zeta2 H[1-z,y]-H[0,y] H[0,1,z]  -H[0,1,z] H[1-z,y]-H[1,z] H[0,z,y]-H[1,z] H[1-z,z,y]  -H[0,z,1-z,y]+H[1-z,1,0,y]-H[1-z,z,1-z,y]+zeta2 H[0,y]  +H[0,1,0,y]+zeta2 H[1,z]+H[0,0,1,z]-H[1,0,1,z]-3 zeta3  )  + (z)/(8 (1-z) (y+z))  ( -2 zeta2 H[1-z,y]-z H[0,y] H[1,z]+2 H[0,y] H[0,1,z]  +2 H[0,1,z] H[1-z,y]-z H[0,1-z,y]+2 H[1,z] H[0,z,y]+z H[1,0,y]  -z H[1-z,0,y]+2 H[1,z] H[1-z,z,y]+2 H[0,z,1-z,y]  -2 H[1-z,1,0,y]+2 H[1-z,z,1-z,y]-2 zeta2 H[0,y]+H[1,0,y]  -2 H[0,1,0,y]-2 zeta2 H[1,z]+6 H[0,z]+z H[0,1,z]-H[0,1,z]  -2 H[0,0,1,z]+2 H[1,0,1,z]+6 zeta3+zeta2  ) + (z)/(8 x (y+z))  ( 6 z H[0,y] H[0,z]  -6 H[0,y] H[0,z]+6 z H[1,0,y]-6 H[1,0,y]+6 z H[1,0,z]-7 H[1,0,z]  +6 z zeta2-6 zeta3-7 zeta2  ) + (1)/(8 (1-z)^2)  ( y zeta2 H[1,z]+y zeta2 H[1-z,y]-z zeta2 H[0,y]  -z zeta2 H[1-z,y]-y H[0,y] H[0,1,z]-y H[0,1,z] H[1-z,y]  -y H[1,z] H[0,z,y]-y H[1,z] H[1-z,z,y]+y H[0,0,1,z]  -y H[0,z,1-z,y]-y H[1,0,1,z]+y H[1-z,1,0,y]  -y H[1-z,z,1-z,y]+z H[0,y] H[0,1,z]+z H[0,1,z] H[1-z,y]  +z H[1,z] H[0,z,y]+z H[1,z] H[1-z,z,y]-z H[0,1,0,y]  +z H[0,z,1-z,y]-z H[1-z,1,0,y]+z H[1-z,z,1-z,y]  +y zeta2 H[0,y]+y H[0,1,0,y]-z zeta2 H[1,z]-z H[0,0,1,z]+z H[1,0,1,z]  -3 y zeta3+3 z zeta3  ) + (1)/(8 (1-z))  ( 2 zeta2 H[1-z,y]-y H[0,y] H[1,z]  +z H[0,y] H[1,z]+y H[1,z] H[z,y]+y H[0,1,z]-2 H[0,y] H[0,1,z]  -2 H[0,1,z] H[1-z,y]-y H[0,1-z,y]+z H[0,1-z,y]  -2 H[1,z] H[0,z,y]-z H[1,0,y]-y H[1-z,0,y]+z H[1-z,0,y]  -2 H[1,z] H[1-z,z,y]+y H[z,1-z,y]-2 H[0,z,1-z,y]  +2 H[1-z,1,0,y]-2 H[1-z,z,1-z,y]+2 zeta2 H[0,y]+y H[1,0,y]  -H[1,0,y]+2 H[0,1,0,y]+2 zeta2 H[1,z]-6 H[0,z]-z H[0,1,z]  +H[0,1,z]+2 H[0,0,1,z]-2 H[1,0,1,z]-6 zeta3-zeta2  )  + (1)/(24 (y+z))  ( -72 zeta2 H[1-z,y]+7 z H[0,y]+18 z H[0,y] H[0,z]  +9 z H[0,y] H[1,z]-9 z H[0,z] H[1-z,y]+36 H[0,1,z] H[1-z,y]  +9 z H[0,1-z,y]+9 z H[1,0,y]-18 H[1,0,y] H[1,z]  -18 H[1,0,z] H[1-z,y]+9 z H[1-z,0,y]+36 H[1,z] H[1-z,z,y]  -18 H[1,0,1-z,y]-18 H[1,1-z,0,y]-18 H[1-z,1,0,y]  +36 H[1-z,z,1-z,y]+36 zeta2 H[1,y]+36 H[1,1,0,y]-36 zeta2 H[1,z]  -7 z H[0,z]-9 z H[0,1,z]+18 z H[1,0,z]+18 H[1,0,1,z]+18 z zeta2  )  + (z)/(8 (1-y))  ( H[1,z] H[z,y] + H[z,1-z,y]  ) ;

D10d2 = (1)/(432)  ( 3 H[0,y] H[0,z]-20 H[0,y]+15 H[0,0,y]-20 H[0,z]  +15 H[0,0,z]+6 zeta2  ) ;

D10e2 = -(19)/(36) zeta3 +(1)/(12 (1-x) x)  ( y^2 H[0,y] H[0,z]  +y^2 H[1,0,z]+y^2 H[1,0,y]+2 y H[0,z]-2 y H[0,y]  )  + (1)/(1296 x)  ( -108 y H[0,y] H[0,z]+180 H[0,y] H[0,z]-324 H[0,y] H[0,0,z]  -270 H[0,y] H[1,0,z]-216 y H[0,z]-324 H[0,0,y] H[0,z]  -54 H[1,0,y] H[0,z]-108 y H[1,0,z]-216 H[1,0,z] H[1-z,y]  -216 H[0,z] H[1-z,0,y]-216 H[1-z,1,0,y]+216 y H[0,y]  +855 H[0,y]-738 H[0,0,y]-108 y H[1,0,y]+360 H[1,0,y]  -54 H[0,1,0,y]-324 H[1,0,0,y]+216 H[1,1,0,y]+639 H[0,z]  -738 H[0,0,z]+360 H[1,0,z]-54 H[0,1,0,z]-324 H[1,0,0,z]  -136  ) -(1-x)/(1296 x)  ( 180 H[0,y] H[0,z]-324 H[0,y] H[0,0,z]  -270 H[0,y] H[1,0,z]-324 H[0,0,y] H[0,z]-54 H[1,0,y] H[0,z]  -216 H[1,0,z] H[1-z,y]-216 H[0,z] H[1-z,0,y]  -216 H[1-z,1,0,y]+855 H[0,y]-738 H[0,0,y]+360 H[1,0,y]  -54 H[0,1,0,y]-324 H[1,0,0,y]+216 H[1,1,0,y]+639 H[0,z]  -738 H[0,0,z]+360 H[1,0,z]-54 H[0,1,0,z]-324 H[1,0,0,z]  -136  ) -(y z  zeta2)/(12 (1-x) x) -(1)/(144) zeta2  ( 24 H[1-z,y]+12 H[0,y]-24 H[1,y]  +12 H[0,z]+1  ) ;

D10f2 = (11)/(4) zeta4 +(1)/(2592)  ( zeta2  ( 3618 H[0,y] +1944 H[0,y] H[0,z] +2646 H[0,z]  +648 H[0,z] H[1,y] -2376 H[1,y] +648 H[1,y] H[1,z] +2916 H[1,z]  -648 H[0,z] H[1-z,y] -1296 H[1,z] H[1-z,y] +3348 H[1-z,y]  -1296 H[1,z] H[z,y] +1296 H[0,1,y] +1296 H[0,1,z] +1296 H[0,1-z,y]  +1944 H[1,0,y] +1296 H[1,0,z] +1296 H[1,1,y] +648 H[1,1,z]  +648 H[1,1-z,y] -648 H[1-z,0,y] -1296 H[1-z,1,y]  -1296 H[z,1-z,y] +954  ) -2652 H[0,y]-2700 H[0,y] H[0,z]  -6000 H[0,z]+4536 H[0,z] H[0,0,y]+5760 H[0,0,y]  +4536 H[0,y] H[0,0,z]+1296 H[0,0,y] H[0,0,z]+5760 H[0,0,z]  +108 H[0,z] H[1,0,y]-4500 H[1,0,y]+4428 H[0,y] H[1,0,z]  +3348 H[1-z,y] H[1,0,z]+1296 H[0,1-z,y] H[1,0,z]  +648 H[1,0,y] H[1,0,z]-4500 H[1,0,z]+648 H[1,0,z] H[1,1-z,y]  +3348 H[0,z] H[1-z,0,y]-648 H[1,0,z] H[1-z,0,y]  -1296 H[1,0,z] H[z,0,y]-1296 H[1,0,z] H[z,1-z,y]  +648 H[0,z] H[0,1,0,y]+2052 H[0,1,0,y]+648 H[0,y] H[0,1,0,z]  +648 H[1,y] H[0,1,0,z]+648 H[1-z,y] H[0,1,0,z]  +1296 H[z,y] H[0,1,0,z]+3024 H[0,1,0,z]+1296 H[0,z] H[0,1-z,0,y]  +1296 H[0,z] H[1,0,0,y]+4536 H[1,0,0,y]+1296 H[0,y] H[1,0,0,z]  +4536 H[1,0,0,z]-2376 H[1,1,0,y]+648 H[1,y] H[1,1,0,z]  -1296 H[1-z,y] H[1,1,0,z]-1296 H[z,y] H[1,1,0,z]+2916 H[1,1,0,z]  +648 H[0,z] H[1,1-z,0,y]-648 H[0,z] H[1-z,1,0,y]  +3348 H[1-z,1,0,y]-1296 H[0,z] H[z,1-z,0,y]+1296 H[0,0,1,0,y]  +2592 H[0,0,1,0,z]+1296 H[0,1,1,0,y]+1296 H[0,1,1,0,z]  +1296 H[0,1-z,1,0,y]+1944 H[1,0,1,0,y]+2592 H[1,0,1,0,z]  +1296 H[1,1,0,0,y]+1296 H[1,1,0,0,z]+1296 H[1,1,1,0,y]  +648 H[1,1,1,0,z]+648 H[1,1-z,1,0,y]+648 H[1-z,0,1,0,y]  -1296 H[1-z,1,1,0,y]+1296 H[z,0,1,0,y]-1296 H[z,1-z,1,0,y]  +zeta3  ( -648 H[0,y] -648 H[0,z] +648 H[1,y] +3240 H[1,z]  +2592 H[1-z,y] +6552  ) -379  ) -(3 z^2)/(4 x (1-y) (y+z)) H[0,y]  -(3 z)/(4 (1-z) (y+z)) H[0,z] +(1)/(24 x (y+z))  ( 3 z^2 zeta2 H[0,y]+6 z^2 zeta2 H[1,y]  -38 z^2 H[0,y] H[0,z]+3 z^2 H[1,0,y] H[0,z]-38 z^2 H[1,0,y]  +6 z^2 H[1,1,0,y]-6 z zeta2 H[0,y]+18 z H[0,y] +38 z H[0,y] H[0,z]  +38 z H[1,0,y]+3 zeta2 H[0,y]+3 z^2 zeta2 H[0,z]-38 z^2 H[1,0,z]+38 z H[1,0,z]  -12 z^2 zeta3-38 z^2 zeta2+12 z zeta3+38 z zeta2-6 zeta3  ) +(3)/(4 (1-z)) H[0,z] +(1)/(24 (y+z))  ( -6 z zeta2 H[0,y]+24 z zeta2 H[1,y]-6 z zeta2 H[1-z,y]-31 z H[0,y]  -38 z H[0,y] H[0,z]+12 z H[1,0,y] H[0,z]-38 z H[1,0,y]  -12 z H[0,y] H[1,0,z]-6 z H[1,0,z] H[1-z,y]-6 z H[0,z] H[1-z,0,y]  +12 z H[0,1,0,y]+24 z H[1,1,0,y]-6 z H[1-z,1,0,y]-3 H[0,y] H[1,0,z]  -3 zeta2 H[0,y]+3 H[0,1,0,y]+12 z zeta2 H[0,z]-18 z zeta2 H[1,z]-6 zeta2 H[1,z]  +31 z H[0,z]-38 z H[1,0,z]-6 z H[0,1,0,z]-18 z H[1,1,0,z]  -6 H[1,1,0,z]-12 z zeta3-38 z zeta2+6 zeta3  ) +(1)/(8 x (y+z)^2)  ( z^2 H[0,y] H[1,0,z]  -z^2 H[0,1,0,y]-2 z H[0,y] H[1,0,z]+2 z H[0,1,0,y]+H[0,y] H[1,0,z]  -H[0,1,0,y]+2 z^2 zeta2 H[1,z]-z^2 H[0,1,0,z]+2 z^2 H[1,1,0,z]  -4 z zeta2 H[1,z]+2 zeta2 H[1,z]-4 z H[1,1,0,z]+2 H[1,1,0,z]  )  +(1)/(8 (y+z)^2)  ( 2 z^2 zeta2 H[1-z,y]+z^2 H[0,y] H[1,0,z]  +2 z^2 H[1,0,z] H[1-z,y]+2 z^2 H[0,z] H[1-z,0,y]-z^2 H[0,1,0,y]  +2 z^2 H[1-z,1,0,y]+2 z H[0,y] H[1,0,z]-2 z H[0,1,0,y]  -H[0,y] H[1,0,z]+H[0,1,0,y]-z^2 H[0,1,0,z]+4 z zeta2 H[1,z]  -2 zeta2 H[1,z]+4 z H[1,1,0,z]-2 H[1,1,0,z]  ) ;

(* A2 *)

D20a2 = D10a2 +(1)/(32)  ( 4 H[0,y] H[1,z]+4 H[0,z] H[1-z,y]-18 H[1-z,y]  -24 H[1,z] H[z,y]+4 H[0,1-z,y]+4 H[1-z,0,y]-24 H[z,1-z,y]  -24 H[0,y]-4 H[1,0,y]-18 H[1,z]-4 H[0,1,z]-7  )  +(z)/(8 (1-y) (y+z))  ( -2 zeta2 H[1-z,y]+4 z H[0,z] H[1-z,y]  +2 H[0,1,z] H[1-z,y]-2 H[1,0,z] H[1-z,y]+2 H[0,z] H[0,1-z,y]  -2 H[1,z] H[0,z,y]+2 H[1,z] H[1-z,z,y]-2 H[0,z,1-z,y]  +2 H[1-z,z,1-z,y]-H[0,1,z]+2 H[0,0,1,z]+2 H[1,0,1,z]  )  +(z^2)/(8 (1-y)^2 (y+z))  ( -zeta2 H[1-z,y]+H[0,1,z] H[1-z,y]  -H[1,0,z] H[1-z,y]+H[0,z] H[0,1-z,y]-H[1,z] H[0,z,y]  +H[1,z] H[1-z,z,y]-H[0,z,1-z,y]+H[1-z,z,1-z,y]  +H[0,0,1,z]+H[1,0,1,z]  ) +(z^2)/(8 (1-z)^2 (y+z))  ( -zeta2 H[1-z,y]  +H[0,y] H[0,1,z]+H[0,1,z] H[1-z,y]+H[1,z] H[0,z,y]  +H[1,z] H[1-z,z,y]+H[0,z,1-z,y]-H[1-z,1,0,y]  +H[1-z,z,1-z,y]-zeta2 H[0,y]-H[0,1,0,y]-zeta2 H[1,z]-H[0,0,1,z]  +H[1,0,1,z]+3 zeta3  ) +(z)/(8 (1-z) (y+z))  ( 2 zeta2 H[1-z,y]+4 z H[0,y] H[1,z]  -3 H[0,y] H[1,z]-2 H[0,y] H[0,1,z]-2 H[0,1,z] H[1-z,y]  +4 z H[0,1-z,y]-3 H[0,1-z,y]-2 H[1,z] H[0,z,y]-4 z H[1,0,y]  +4 z H[1-z,0,y]-3 H[1-z,0,y]-2 H[1,z] H[1-z,z,y]  -2 H[0,z,1-z,y]+2 H[1-z,1,0,y]-2 H[1-z,z,1-z,y]+2 zeta2 H[0,y]  +2 H[1,0,y]+2 H[0,1,0,y]+2 zeta2 H[1,z]-4 z H[0,1,z]+4 H[0,1,z]  +2 H[0,0,1,z]-2 H[1,0,1,z]-6 zeta3-zeta2  ) +(1)/(8 x (y+z))  ( 2 z^2 H[0,y] H[0,z]  +2 z^2 H[1,0,y]+4 z zeta2 H[0,y]-4 z zeta2 H[1,y]-6 z H[0,y]-8 z H[0,y] H[0,z]  -2 z H[1,0,y] H[0,z]-6 z H[1,0,y]+4 z H[0,y] H[1,0,z]-4 z H[0,1,0,y]  -4 z H[1,1,0,y]-4 H[0,y] H[1,0,z]-4 zeta2 H[0,y]+6 H[0,y]-H[1,0,y]  +4 H[0,1,0,y]+2 z^2 H[1,0,z]-4 z zeta2 H[0,z] +6 z zeta2 H[1,z]  -8 zeta2 H[1,z]+6 z H[0,z]-9 z H[1,0,z]+6 z H[1,1,0,z] +H[1,0,z]  -8 H[1,1,0,z]+2 z^2 zeta2+2 z zeta3-7 z zeta2+8 zeta3+zeta2  )  +(1)/(8 (1-z)^2)  ( -y zeta2 H[1,z]-y zeta2 H[1-z,y]+z zeta2 H[0,y]+z zeta2 H[1-z,y]  +y H[0,y] H[0,1,z]+y H[0,1,z] H[1-z,y]+y H[1,z] H[0,z,y]  +y H[1,z] H[1-z,z,y]-y H[0,0,1,z]+y H[0,z,1-z,y]+y H[1,0,1,z]  -y H[1-z,1,0,y]+y H[1-z,z,1-z,y]-z H[0,y] H[0,1,z]  -z H[0,1,z] H[1-z,y]-z H[1,z] H[0,z,y]-z H[1,z] H[1-z,z,y]  +z H[0,1,0,y]-z H[0,z,1-z,y]+z H[1-z,1,0,y]  -z H[1-z,z,1-z,y]+y (-zeta2) H[0,y]-y H[0,1,0,y]+z zeta2 H[1,z]  +z H[0,0,1,z]-z H[1,0,1,z]+3 y zeta3-3 z zeta3  )  +(1)/(8 (1-z))  ( -2 zeta2 H[1-z,y]+4 y H[0,y] H[1,z]-4 z H[0,y] H[1,z]  +3 H[0,y] H[1,z]-4 y H[1,z] H[z,y]-4 y H[0,1,z]+2 H[0,y] H[0,1,z]  +2 H[0,1,z] H[1-z,y]+4 y H[0,1-z,y]-4 z H[0,1-z,y]  +3 H[0,1-z,y]+2 H[1,z] H[0,z,y]+4 z H[1,0,y]+4 y H[1-z,0,y]  -4 z H[1-z,0,y]+3 H[1-z,0,y]+2 H[1,z] H[1-z,z,y]  -4 y H[z,1-z,y]+2 H[0,z,1-z,y]-2 H[1-z,1,0,y]  +2 H[1-z,z,1-z,y]-2 zeta2 H[0,y]-4 y H[1,0,y]-2 H[1,0,y]  -2 H[0,1,0,y]-2 zeta2 H[1,z]+4 z H[0,1,z]-4 H[0,1,z]-2 H[0,0,1,z]  +2 H[1,0,1,z]+6 zeta3+zeta2  ) +(1)/(8 (y+z))  ( 6 z H[0,y]+2 z H[0,y] H[0,z]  +2 z H[1,0,y]+3 H[0,y] H[1,0,z]+3 zeta2 H[0,y]-6 H[0,y]+H[1,0,y]  -3 H[0,1,0,y]+6 zeta2 H[1,z]-6 z H[0,z]+2 z H[1,0,z]-H[1,0,z]  +6 H[1,1,0,z]+2 z zeta2-6 zeta3-zeta2  ) -(z)/(2 (1-y))  ( H[1,z] H[z,y]  +H[z,1-z,y]  ) -(z^4)/(8 x^2 (1-y)^2 (y+z))  ( zeta2 H[0,z]+zeta2 H[1,z]+H[0,1,0,z]  +H[1,1,0,z]-3 zeta3  ) +(z^3)/(8 x^2 (1-y) (y+z))  ( H[1,0,z]+zeta2  )  +(1)/(8 x^2 (y+z))  ( z^2 zeta2 H[0,y]+2 z^2 zeta2 H[1,y]-6 z^2 H[0,y] H[0,z]  +z^2 H[1,0,y] H[0,z]-6 z^2 H[1,0,y]+z^2 H[0,y] H[1,0,z]-z^2 H[0,1,0,y]  +2 z^2 H[1,1,0,y]-2 z zeta2 H[0,y]+6 z H[0,y] H[0,z]+6 z H[1,0,y]  -2 z H[0,y] H[1,0,z]+2 z H[0,1,0,y]+H[0,y] H[1,0,z]+zeta2 H[0,y]  -H[0,1,0,y]+2 z^2 zeta2 H[0,z]+3 z^2 zeta2 H[1,z]-7 z^2 H[1,0,z]  +3 z^2 H[1,1,0,z]-4 z zeta2 H[1,z]+2 zeta2 H[1,z]+6 z H[1,0,z]-4 z H[1,1,0,z]  +2 H[1,1,0,z]-7 z^2 zeta3-7 z^2 zeta2+4 z zeta3+6 z zeta2-2 zeta3  )  -(3 z^2)/(8 (1-y) y (y+z)) H[0,z] H[1-z,y] +(3 z)/(8 (1-y) y)  ( H[1,z] H[z,y]  +H[z,1-z,y]  ) +(3 y)/(8 (1-z) z)  ( -H[0,y] H[1,z]+H[1,z] H[z,y]  -H[0,1-z,y]-H[1-z,0,y]+H[z,1-z,y]+H[1,0,y]+H[0,1,z]  ) ;

D20b2 = D10b2 +(19)/(72) -(1)/(48)  ( H[0,y]+H[0,z]  ) -(1)/(12 (1-x))  ( z H[0,y]+y H[0,z]  ) ;

D20c2 = -(5)/(32) zeta4 + (1)/(1296)  ( zeta2  ( 324 H[0,z] H[1,y] -756 H[1,y]   +972 H[0,y] H[1,z] +324 H[1,y] H[1,z] +1161 H[1,z]  +648 H[0,z] H[1-z,y] +1296 H[1,z] H[1-z,y]  +1917 H[1-z,y] -1296 H[0,1,y] -324 H[0,1,z]  +972 H[0,1-z,y] -972 H[1,0,y] -324 H[1,0,z]  -1296 H[1,1,y] +324 H[1,1,z] +324 H[1,1-z,y]  +648 H[1-z,0,y] +1296 H[1-z,1-z,y] -2133  ) -540 H[0,y]  -324 H[0,y] H[0,z]+432 H[0,z]-1278 H[0,y] H[1,z]-708 H[1,z]  -1278 H[0,z] H[1-z,y]-1782 H[1,z] H[1-z,y]-708 H[1-z,y]  +4176 H[1,z] H[z,y]+2268 H[1,z] H[0,0,y]+2268 H[1-z,y] H[0,0,z]  -702 H[0,y] H[0,1,z]+1188 H[1-z,y] H[0,1,z]-864 H[z,y] H[0,1,z]  +648 H[0,0,y] H[0,1,z]+2898 H[0,1,z]+594 H[0,z] H[0,1-z,y]  -1188 H[1,z] H[0,1-z,y]+648 H[0,0,z] H[0,1-z,y]  -324 H[0,1,z] H[0,1-z,y]-1278 H[0,1-z,y]-1296 H[1,z] H[0,z,y]  -648 H[0,1,z] H[0,z,y]-540 H[0,z] H[1,0,y]+486 H[1,z] H[1,0,y]  -324 H[0,1,z] H[1,0,y]+1764 H[1,0,y]+1026 H[0,y] H[1,0,z]  +270 H[1-z,y] H[1,0,z]-1296 H[z,y] H[1,0,z]  +648 H[0,0,y] H[1,0,z]-1296 H[0,z,y] H[1,0,z]  -324 H[1,0,y] H[1,0,z]+486 H[1,0,z]-1188 H[0,y] H[1,1,z]  +2376 H[z,y] H[1,1,z]+648 H[0,z,y] H[1,1,z]-1782 H[1,1,z]  -324 H[0,1,z] H[1,1-z,y]+324 H[1,0,z] H[1,1-z,y]  +1566 H[0,z] H[1-z,0,y]-1188 H[1,z] H[1-z,0,y]  +648 H[0,0,z] H[1-z,0,y]+972 H[0,1,z] H[1-z,0,y]  +972 H[1,0,z] H[1-z,0,y]-1278 H[1-z,0,y]  -1188 H[0,z] H[1-z,1-z,y]+1296 H[1,0,z] H[1-z,1-z,y]  -1782 H[1-z,1-z,y]+2376 H[1,z] H[1-z,z,y]  -1944 H[0,1,z] H[1-z,z,y]+648 H[1,0,z] H[1-z,z,y]  -1296 H[1,z] H[z,0,y]+648 H[0,1,z] H[z,0,y]+648 H[1,1,z] H[z,0,y]  -1296 H[0,z] H[z,1-z,y]+2376 H[1,z] H[z,1-z,y]  -648 H[0,1,z] H[z,1-z,y]+648 H[1,0,z] H[z,1-z,y]  +4176 H[z,1-z,y]+432 H[1,z] H[z,z,y]-3240 H[0,1,z] H[z,z,y]  +648 H[1,0,z] H[z,z,y]-1296 H[1,1,z] H[z,z,y]  -648 H[0,y] H[0,0,1,z]-324 H[1,y] H[0,0,1,z]  -1296 H[1-z,y] H[0,0,1,z]-2592 H[z,y] H[0,0,1,z]+108 H[0,0,1,z]  +2268 H[0,0,1-z,y]+648 H[1,z] H[0,0,z,y]-324 H[0,z] H[0,1,0,y]  +324 H[1,z] H[0,1,0,y]-2484 H[0,1,0,y]-324 H[0,y] H[0,1,0,z]  +324 H[1,y] H[0,1,0,z]+1296 H[1-z,y] H[0,1,0,z]  +648 H[z,y] H[0,1,0,z]-1512 H[0,1,0,z]-648 H[z,y] H[0,1,1,z]  +1188 H[0,1,1,z]+2268 H[0,1-z,0,y]-648 H[0,z] H[0,1-z,1-z,y]  -1188 H[0,1-z,1-z,y]+324 H[1,z] H[0,1-z,z,y]  +1296 H[1,z] H[0,z,0,y]-1296 H[0,z] H[0,z,1-z,y]  +648 H[1,z] H[0,z,1-z,y]-1296 H[0,z,1-z,y]  +648 H[1,z] H[0,z,z,y] -648 H[0,z] H[1,0,0,y]+648 H[1,z] H[1,0,0,y]  -2268 H[1,0,0,y]+648 H[1-z,y] H[1,0,0,z]+324 H[0,y] H[1,0,1,z]  -324 H[1,y] H[1,0,1,z]+972 H[1-z,y] H[1,0,1,z]  -648 H[z,y] H[1,0,1,z]+1674 H[1,0,1,z]-648 H[0,z] H[1,0,1-z,y]  +486 H[1,0,1-z,y]+324 H[1,z] H[1,0,z,y]-756 H[1,1,0,y]  +648 H[0,y] H[1,1,0,z]+324 H[1,y] H[1,1,0,z]  +2268 H[1-z,y] H[1,1,0,z]+648 H[z,y] H[1,1,0,z]  -324 H[0,z] H[1,1-z,0,y]+486 H[1,1-z,0,y]  -324 H[1,z] H[1,1-z,z,y]+648 H[0,z] H[1-z,0,0,y]  +2268 H[1-z,0,0,y]+324 H[0,z] H[1-z,0,1-z,y]  -1188 H[1-z,0,1-z,y]+648 H[1,z] H[1-z,0,z,y]  +324 H[0,z] H[1-z,1,0,y]+972 H[1,z] H[1-z,1,0,y]  +1458 H[1-z,1,0,y]+648 H[0,z] H[1-z,1-z,0,y]  -1188 H[1-z,1-z,0,y]+648 H[1,z] H[1-z,z,0,y]  +648 H[0,z] H[1-z,z,1-z,y]+2376 H[1-z,z,1-z,y]  -2592 H[1,z] H[1-z,z,z,y]+648 H[1,z] H[z,0,1-z,y]  -1296 H[z,0,1-z,y]+648 H[1,z] H[z,0,z,y]  +648 H[1,z] H[z,1-z,0,y]-1296 H[z,1-z,0,y]  +648 H[0,z] H[z,1-z,1-z,y]+2376 H[z,1-z,1-z,y]  -1296 H[1,z] H[z,1-z,z,y]+648 H[1,z] H[z,z,0,y]  +648 H[0,z] H[z,z,1-z,y]-1296 H[1,z] H[z,z,1-z,y]  +432 H[z,z,1-z,y]-3888 H[1,z] H[z,z,z,y]-648 H[0,0,1,0,y]  +1296 H[0,0,1,0,z]+648 H[0,0,z,1-z,y]+324 H[0,1,0,1-z,y]  -1296 H[0,1,1,0,y]+648 H[0,1,1,0,z]+324 H[0,1,1-z,0,y]  +972 H[0,1-z,1,0,y]+324 H[0,1-z,z,1-z,y]  +1296 H[0,z,0,1-z,y]+1296 H[0,z,1-z,0,y]+648 H[0,z,1-z,1-z,y]  +648 H[0,z,z,1-z,y]-324 H[1,0,0,1,z]+648 H[1,0,0,1-z,y]  -1296 H[1,0,1,0,y]+648 H[1,0,1,0,z]+648 H[1,0,1-z,0,y]  +324 H[1,0,z,1-z,y]-1296 H[1,1,0,0,y]+648 H[1,1,0,1,z]  -1296 H[1,1,1,0,y]+972 H[1,1,1,0,z]+648 H[1,1-z,0,0,y]  -324 H[1,1-z,z,1-z,y]+648 H[1-z,0,1,0,y]  +648 H[1-z,0,z,1-z,y]+648 H[1-z,1,0,0,y]  +972 H[1-z,1,0,1-z,y]+972 H[1-z,1,1-z,0,y]  +1296 H[1-z,1-z,1,0,y]+648 H[1-z,z,0,1-z,y]  +648 H[1-z,z,1-z,0,y]-2592 H[1-z,z,z,1-z,y]  +648 H[z,0,1-z,1-z,y]+648 H[z,0,z,1-z,y]  +648 H[z,1-z,0,1-z,y]+648 H[z,1-z,1-z,0,y]  -1296 H[z,1-z,z,1-z,y]+648 H[z,z,0,1-z,y]+648 H[z,z,1-z,0,y]  -1296 H[z,z,1-z,1-z,y]-3888 H[z,z,z,1-z,y]-972 zeta3 H[1,y]  +648  zeta3 H[1,z] +1620 zeta3 H[1-z,y] +1845 zeta3-38  )  + (3 z)/(4 x)  ( -H[0,y] H[0,z]-H[0,y]-H[1,0,y]+H[0,z]  -H[1,0,z]-zeta2  ) - (3)/(4 (1-z)) H[0,z] + (3 z)/(4 x^2)  ( -z H[0,y] H[0,z]  +H[0,y] H[0,z]-z H[1,0,y]+H[1,0,y]-z H[1,0,z]+H[1,0,z]  -z zeta2+zeta2  ) + (3 z)/(8 y)  ( H[0,z] H[1-z,y]-H[1,z] H[z,y]-H[z,1-z,y]  )  + (3)/(8 z)  ( y H[0,y] H[1,z]-y H[1,z] H[z,y]-y H[0,1,z]+y H[0,1-z,y]  +y H[1-z,0,y]-y H[z,1-z,y]-y H[1,0,y]  ) + (3 z)/(4 x (1-y)) H[0,y] ;

D20d2 = D10d2 ;

D20e2 = D10e2 + ((1-z) z)/(12 (1-x) x^2)  ( H[0,y] H[0,z]+H[1,0,y] +H[1,0,z]+zeta2  )  - (1)/(12 (1-x) x)  ( z H[0,y]+z H[0,y] H[0,z]+z H[1,0,y] -H[0,y]  -z H[0,z]+z H[1,0,z]+z zeta2  ) -(1)/(48 (1-x))  ( 5 H[0,y] -x H[0,y]  +4 z H[0,y] -4 z H[0,z]  ) + (1)/(144)  ( 74 -15 H[0,z]  ) ;

D20f2 = D10f2 +(1)/(288)  ( 36 H[0,y] H[0,z]+60 H[0,y]+36 H[1,0,y]+192 H[0,z]  +36 H[1,0,z]+36 zeta2-565  ) +(3)/(4 (1-z) (y+z)) H[0,z]  +(1)/(24 x (y+z))  ( 12 z^2 H[0,y] H[0,z]+12 z^2 H[1,0,y]+6 z zeta2 H[0,y]  -24 z zeta2 H[1,y]+20 z H[0,y]+8 z H[0,y] H[0,z]-12 z H[1,0,y] H[0,z]  +2 z H[1,0,y]+6 z H[0,y] H[1,0,z]-6 z H[0,1,0,y]-24 z H[1,1,0,y]  -6 H[0,y] H[1,0,z]-6 zeta2 H[0,y]-2 H[0,y]+3 H[1,0,y]+6 H[0,1,0,y]  +12 z^2 H[1,0,z]-12 z zeta2 H[0,z]+12 z zeta2 H[1,z]-12 zeta2 H[1,z]-20 z H[0,z]  +14 z H[1,0,z]+12 z H[0,1,0,z]+12 z H[1,1,0,z]-3 H[1,0,z]  -12 H[1,1,0,z]+12 z^2 zeta2+12 z zeta3+8 z zeta2+12 zeta3-3 zeta2  )  +(1)/(24 (y+z))  ( 11 z H[0,y]+12 z H[0,y] H[0,z]+12 z H[1,0,y]  +9 H[0,y] H[1,0,z]+9 zeta2 H[0,y]+2 H[0,y]-3 H[1,0,y]-9 H[0,1,0,y]  +18 zeta2 H[1,z]-11 z H[0,z]-18 H[0,z]+12 z H[1,0,z]+3 H[1,0,z]  +18 H[1,1,0,z]+12 z zeta2-18 zeta3+3 zeta2  ) +(3 z^2)/(4 x^2 (1-y) (y+z)) H[0,y]  +(1)/(24 x^2 (y+z))  ( -3 z^2 zeta2 H[0,y]-6 z^2 zeta2 H[1,y]+20 z^2 H[0,y] H[0,z]  -3 z^2 H[1,0,y] H[0,z]+20 z^2 H[1,0,y]-3 z^2 H[0,y] H[1,0,z]  +3 z^2 H[0,1,0,y]-6 z^2 H[1,1,0,y]+6 z zeta2 H[0,y]-18 z H[0,y]  -20 z H[0,y] H[0,z]-20 z H[1,0,y]+6 z H[0,y] H[1,0,z]-6 z H[0,1,0,y]  -3 H[0,y] H[1,0,z]-3 zeta2 H[0,y]+3 H[0,1,0,y]-3 z^2 zeta2 H[0,z]  -6 z^2 zeta2 H[1,z]+20 z^2 H[1,0,z]+3 z^2 H[0,1,0,z]-6 z^2 H[1,1,0,z]  +12 z zeta2 H[1,z]-6 zeta2 H[1,z]-20 z H[1,0,z]+12 z H[1,1,0,z]  -6 H[1,1,0,z]+12 z^2 zeta3+20 z^2 zeta2-12 z zeta3-20 z zeta2+6 zeta3  ) ;


